Optimal exact tests for multiple binary endpoints

In confirmatory clinical trials with small sample sizes, hypothesis tests based on asymptotic distributions are often not valid and exact non-parametric procedures are applied instead. However, the latter are based on discrete test statistics and can become very conservative, even more so, if adjustments for multiple testing as the Bonferroni correction are applied. We propose improved exact multiple testing procedures for the setting where two parallel groups are compared in multiple binary endpoints. Based on the joint conditional distribution of test statistics of Fisher's exact tests, optimal rejection regions for intersection hypotheses tests are constructed. To efficiently search the large space of possible rejection regions, we propose an optimization algorithm based on constrained optimization and integer linear programming. Depending on the optimization objective, the optimal test yields maximal power under a specific alternative, maximal exhaustion of the nominal type I error rate, or the largest possible rejection region controlling the type I error rate. Applying the closed testing principle, we construct optimized multiple testing procedures with strong familywise error rate control. Furthermore, we propose a greedy algorithm for nearly optimal tests, which is computationally more efficient. We numerically compare the unconditional power of the optimized procedure with alternative approaches and illustrate the optimal tests with a clinical trial example in a rare disease.

==> anc/Supplement_3_Selected_R_functions.R <==
#Supplement 3: Selected R functions to calculate optimal exact tests for multiple binary endpoints

#Auxiliary functions
D.fn<-function(ko,sort.it=FALSE) {
	#set keep.empty=TRUE to keep these constraints. This is necessary, if the branch and bound algorithm is used, because
	#it uses the n x n constraint matrix as lookup table for cond(ii).
	#constraint matrix for criterion (ii) (no holes)
	if(!is.matrix(ko) & !is.data.frame(ko)) ko<-matrix(ko,ncol=1)
	if(sort.it==TRUE) for(i in 1:dim(ko)[2]) ko<-ko[order(ko[,i]),] #so it also works for one-dimensional problems
	n<-dim(ko)[1]
	D.ii<-matrix(FALSE,n,n) 
	not.empty<-rep(TRUE,n)
	for(i in 1:n) {
		for(j in 1:n) if(all(ko[j,]>=ko[i,])) D.ii[i,j]<- TRUE
	}
	D.ii
}

namen.fn<-function(anz.dim) {
	#create binary numbers from 0 to 2^anz.dim - 1
	x<-0:(2^anz.dim - 1)
	x
	M<-t(sapply(x,dec2bin,digits=anz.dim))
	#sort, so that we get 0,0,0 ; 1,0,0 ; 0,1,0 ; ...
	if(anz.dim>1) out<-M[order(rowSums(M)),] else out<-t(M)  #because in this case the t() in sapply is not required
	out 
}

dec2bin<-function(x,digits=8) {
	b<-rep(0,digits)
	for(k in 1:digits) {
		b[k]<-x%%2	
		x<-(x - b[k])/2
	}
	b
}

#Get array from a vectorized form
vek2array.fn<-function(vek,d,name.shift=0) { #previously shift=-1, but we don't need this option anymore
	anz.dim<-length(d)
	dim.namen<-vector(length=anz.dim,mode="list")
	for(i in 1:anz.dim) dim.namen[[i]]<-(1:d[i])+name.shift
	array(vek,dim=d,dimnames=dim.namen)
}

#Find the joint permutation distribution of Fisher's exact test statistics
#The main output is in vectorized form, so we can handle arbitrary number of endpoints
mult.fisher.2J.fn<-function(tab=NULL,n=NULL,m=NULL,M=NULL,p1=NULL,p2=NULL,margin.prob=FALSE,calc.marg.p=FALSE) {
	#The input is either a Jx2 table with J=2^(number of endopints) via the argument tab
	#or the margins of this table are provided as n (sample sizes in the two groups) and m (marginal number of successes,
	#e.g. for 2 endpoints: no succ., succ. A only, succ. B only, succ. A and B)
	if(!is.null(tab)) {
		m<-rowSums(tab)
		n<-colSums(tab)
	}
	#m...row margins
	#n...column margins (number of observations in the two groups)
	
	#The matrix M is such that M%*%tab[,1] gives the marginal test statistics and M%*%m gives the vector of total number of successes for the endpoints
	#By default, it is assumed that m is such that it starts with the number of patients without any success,
	#followed by the entries for success in exactly one endpoint, then simultaneous success in exactly two endpoints and so on.
	#so, e.g. for two dimensions M=matrix(c(0,1,0,1,0,0,1,1),byrow=TRUE,nrow=2)
	if(is.null(M)) {
		anz.dim<-round(log2(length(m))) #round, just in case that there are numerical issues
		M<-t(namen.fn(anz.dim))
	} else {
		anz.dim<-dim(M)[1]
	}
	
	k<-length(m)
	x<-rep(NA,k)
	N<-sum(m)
	cur.lim<-matrix(NA,nrow=k,ncol=2)
	stop<-FALSE
	j<-1:k
	u<-0
	ws<-NULL

	#Bound for the test statistics so that we look only at the possible range of values for the test statistics
	m.marg<-as.numeric(M%*%m) #marginal number of successess for each endpoint
	#now use the usual formula for 2x2 tables:
	low.marg<-up.marg<-rep(NA,anz.dim)
	for(i in 1:anz.dim) {
		#lowest value the i-th test stat can take:
		low.marg[i]<-max(0,m.marg[i]-n[2])
		#largest value the i-th test stat can take:
		up.marg[i]<-min(m.marg[i],n[1]) #maximum
	}

	d<- up.marg-low.marg + 1 #this is the number of the nonzero elements of the marginal distribution in each dimension
	
	#prepare vectorized output
	WA.vek<-Z.vek<-F.vek<-rep(0,prod(d))   # array(0,dim=d) #+1 because 0 is in general a possible value for the test statistics
	cp<-cumprod(d[-length(d)]) #requried to set indices
	WS<-NA
	WS.vek<-NA
	if(margin.prob==TRUE) ws.obs.margins<-0 else ws.obs.margins<-NA #probability, to observe a table with the provided margins, this may be used when calculating unconditional power
	
	#Going through all permutations
	while(!stop) {
		#for i>u: calculate cur.lims anew and set x[i] to the lower limit. x are the observed frequencies for group 1 in the current permutation
		if(u+1<=k-1) {
			for(i in (u+1):(k-1)) {
				x.sum<-ifelse(i==1,0,sum(x[1:(i-1)])) #x sum set so far #sum(c(0,x[0:(i-1)]))
				m.sum<-sum(m[(i+1):k]) #remaining margin sum
				low<-max(n[1]-x.sum-m.sum,0) #c(0,x[0])=0
				up<-min(n[1]-x.sum,m[i])
				cur.lim[i,]<-c(low,up)
				x[i]<-low
			}
		}
		x[k]<-n[1]-sum(x[1:(k-1)])
		cur.lim[k,]<-c(x[k],x[k]) #here, only one possibility remains
		#Calculate probabiliy for current permutation
		mgl<-prod(choose(m,x))
		
		#Current Vector of test statistics
		T.cur<-M%*%x
		#Current vector of coordinates. The connection between coordinates and test statistics is X_i = T_i + 1 - low.marg_i
		#The coordinates start with 1 for all dimensions and are used by subsequent functions, e.g. to check condition (ii)
		X.cur<-T.cur + 1 - low.marg
		
		#Coordinates for vectorized output 
		ko<-sum(cp*(X.cur[-1]-1))+X.cur[1]
		
		Z.vek[ko]<-Z.vek[ko]+mgl
		
		#WS, Probability under the alternative
		if(!is.null(p1) & !is.null(p2) ) {
			x2<-m-x
			p.u.log<-sum(x*(log(p1)-log(p2)))-sum(lfactorial(x))-sum(lfactorial(x2))
			WA.vek[ko]<-WA.vek[ko]+exp(p.u.log)
			#unconditional probability of these table margins under given alternative p1 and p2:
			if(margin.prob==TRUE) ws.obs.margins<-ws.obs.margins+exp(dmultinom(x=x,prob=p1,log=TRUE)+dmultinom(x=x2,prob=p2,log=TRUE))
		}

		#Stop or next iteration
		if(all(x==cur.lim[,2])) {
			stop<-TRUE
		} else {
			#increase x[i] by 1, where i=max{j=1,...,k : x[j]<cur.lim[j,2]}
			u<-max(j[x<cur.lim[,2]])
			x[u]<-x[u]+1
		}
	}

	#Distribution under H0
	F.vek<-Z.vek/sum(Z.vek)
	
	#Make dimnames, and in the same loop, make the coordinate vectors X1, X2, ... for the vectorized output
	dim.namen<-vector(length=anz.dim,mode="list")
	koord<-matrix(NA,ncol=anz.dim,nrow=prod(d))
	colnames(koord)<-paste("X",1:anz.dim,sep="")

	#calculate marginal p-values (one sided), these can be used to find p-value based rejection regions
	marg.pval<-matrix(NA,ncol=anz.dim,nrow=prod(d))
	colnames(marg.pval)<-paste("pval",1:anz.dim,sep="")

	for(i in 1:anz.dim) {
		dim.namen[[i]]<-low.marg[i]:up.marg[i]

		#Coordinates, use recycling of vectors by R
		koord[,i]<-rep(1:d[i],each=prod( c(1,d)[1:i] ) )   #c(1,d), so in the first dimension each entry is repeated once, in the other dimensions the number of repeates is the number of values in the previous dimension.		
	
		#Marginal p-values:
		if(calc.marg.p==TRUE) {		
			t.temp<-low.marg[i]:up.marg[i]    
			p.temp<-phyper(q=t.temp,m=n[1],n=n[2],k=m.marg[i],lower.tail=FALSE)+dhyper(x=t.temp,m=n[1],n=n[2],k=m.marg[i])
			marg.pval[,i]<-rep(p.temp,each=prod( c(1,d)[1:i] ) )   
		}
	}

	#Distributions under H0 and alternative in array form:
	#Null distribution
	F<-array(F.vek,dim=d,dimnames=dim.namen)
	#Joint distribution of T under the alternative p1,p2
	if(!is.null(p1) & !is.null(p2) ) {
		WS.vek<-WA.vek/sum(WA.vek)
		WS<-array(WS.vek,dim=d,dimnames=dim.namen)
	}
	
	#Vektorized output, the LP requires this type of input anyways and it works for arbitrary dimensions
	T<-matrix(NA,nrow=dim(koord)[1],ncol=dim(koord)[2])
	for(i in 1:dim(koord)[2]) T[,i]<-koord[,i] + low.marg[i] -1

	colnames(T)<-paste("T",1:anz.dim,sep="")
	vek.out<-data.frame(koord,T,index=1:prod(d),alpha=F.vek,power=WS.vek,solution=0,E=0,marg.pval)
	list(vek.out=vek.out,d=d,anz.dim=anz.dim,M=M,n=n,m=m,marginal.succ=m.marg,F=F,WS=WS,p1=p1,p2=p2,ws.obs.margins=ws.obs.margins)
}

#Branch and bound function for the paper
bb.fn<-function(alpha.contributions,obj,D,alpha=0.025,maxiter=500000) {
	#alpha.contributions is the vector of contributions to the type I error rate (alpha.contributions%*%solution is the actual type I error rate)
	#obj is the vector of contributions to the objective function (obj%*%solution is the value of the objective function)
	#D is the look up matrix (see text)

	#set length of the solution vector
	d.x<-length(alpha.contributions)

	presolution<-rep(0,d.x) #if some feasible solution is known it may be used here instead of the trivial solution
	max.low<-0
	
	#the function to add a node:
	index<-1:d.x
	add.fn<-function(n,z) {
		x<-n[-c(1:3)]
		#find first not yet defined entry and if x meets cond. (i) return low, up, branched out, x
		i<-min(index[x == -1])
		#set new entry and all others according to cond(ii)
		if(z==0) {
			x[D[,i]]<-0
			return(c(sum(obj[x==1]),sum(obj[x!=0]),all(x>=0),x))
		}
		if(z==1) {
			x[D[i,]]<-1
			#check cond(i), this is only required for z=1.
			if(sum(alpha.contributions[x==1])>alpha) return(NULL) else return(c(sum(obj[x==1]),sum(obj[x!=0]),all(x>=0),x))
		}
	}	

	#prepare matrix of nodes
	#the columns are: lower bound, upper bound, fully branched (0/1), and then the solution vector
	#for a branched out solution, low=up.
	#for a solution 1 means included, 0 means not included and -1 means not yet determined

	N<-matrix(
		c(max.low,max.low,1,presolution,
		0,0,0,rep(-1,d.x)),byrow=TRUE,nrow=2)
	
	nc<-dim(N)[2]		
	active<-N[,3]==0
	N.act<-matrix(N[active,],ncol=nc)
	N.finished<-matrix(N[!active,],ncol=nc)
	
	iter<-0L
	while(dim(N.act)[1]>0 & iter<maxiter) {
		iter<-iter+1L
		#select of all not fully branched nodes that with largest lower bound 
		indi<-1
		j<-which(N.act[,indi]==max(N.act[,indi]))[1]
		n<-N.act[j,]
		#add new nodes and remove the one just branched (j), rbind(NULL,n) gives a matrix, so it N always stays a matrix
		N<-rbind(N.finished,N.act[-j,],add.fn(n,0),add.fn(n,1))
		#update current best lower bound
		max.low<-max(N[,1])
		#remove all nodes with up<max.low, N can become 0 x (3+d.x) Matrix, but it will not disappear
		N<-matrix(N[N[,2]>=max.low,],ncol=nc)
		#select active nodes
		active<-N[,3]==0
		N.act<-matrix(N[active,],ncol=nc)
		N.finished<-matrix(N[!active,],ncol=nc)
	}
	optimization.finished<-dim(N.act)[1]==0
	if(optimization.finished) {
		solution<-N[1,-c(1:3)]
	} else {
		#else we still provide a feasible solution, namely that with the largest lower bound
		j<-which(N[,1]==max(N[,1]))[1]
		solution<-N[j,-c(1:3)]
		solution[solution==-1]<-0 #this is always feasible because of the filling up in add.fn
	}
	list(solution=solution,obj.value=sum(obj[solution==1]),nodes=N,n.solutions=dim(N)[1],iterations=iter,maxiter=maxiter,optimization.finished=optimization.finished) #,status=as.numeric(!optimization.finished))
}

#Pre-processing
preprocess.2J.fn<-function(V,anz.dim=sum(grepl("X",names(V))),alpha=0.025,d) {
	
	#1) remove lines with prob 0 
	keep<-V$alpha>0
	X<-V[keep,]
	
    #check, if X is empty. If so, skip remaining parts and report V.
    if(dim(X)[1]>0) {

	#2) actual pre-processing, cond (i) und (ii)
	K<-dim(X)[1] #number of points (rows)
	#condition (i)
	for(i in 1:K) {
		set<-rep(TRUE,K)
		for(j in 1:anz.dim) set<-set&(X[,j]>=X[i,j]) #the coordinates have to be in the first columns of V
		alpha.min<-sum(X$alpha[set])
		if(alpha.min<=alpha) X$E[i]<-1 #eligible points, according to cond(i)
	}
	#only keep eligible
	X1<-X[X$E==1,]
	K1<-dim(X1)[1]
	max.alpha<-sum(X1$alpha)
	#condition (ii)
	if(K1>0) {
		for(i in 1:K1) {
			set<-rep(TRUE,K1)
			for(j in 1:anz.dim) set<-set&(X1[,j]<=X1[i,j])
			max.level.ohne.i<-max.alpha-sum(X1$alpha[set])
			max.level.mit.i<-max.level.ohne.i + X1$alpha[i]
			if(max.level.mit.i<=alpha) X1$E[i]<-2 #points, which are contained in eversy optimal rej. region
		}
		X2<-X1[X1$E==1,]
	} else {
		X2<-X1
	}
	alpha.frei<-alpha-sum(X1$alpha[X1$E==2])
	X1$E
	V$E[keep]<-X$E
	V$E[keep][X$E==1]<-X1$E
    }
	R<-vek2array.fn(V$E,d=d)
	#plot.muf.fn(F=A$F,region=r.test,gr=1.25,r=1,main="Optimal area",print.area="prob.area",gr.label=1,label.line=4,gr.ax=1.25)

	list(V=V,V2=X2,R=R,alpha.frei=alpha.frei)
}

#Plot Function, for two dimensions only
plot.muf.fn<-function(F,r=2,gr=0.75,gr.label=gr,region=NULL,color=1:10,alpha=0.025,farbe=c(2,1,1,2),rm.zero.lines=TRUE,print.level=TRUE,label.line=3,font.label=2,font.text=2,no.numbers=FALSE,gr.ax=1,transpose=FALSE,subscripts=c(1,2),lwdborder=2,...) {
	if(transpose==TRUE) {
		F<-t(F)
		if(!is.null(region)) region<-t(region)
	}
	
	if(rm.zero.lines==TRUE) {
		r.zero<-rowSums(F)>0
		c.zero<-colSums(F)>0
		F<-F[r.zero,c.zero]
		if(!is.null(region)) region<-region[r.zero,c.zero]
	}
	M<-addmargins(F)
	#remove the sum "100" in the uppermost corner
	M[dim(M)[1],dim(M)[2]]<-0
	x<-1:(dim(M)[1])
	y<-1:(dim(M)[2])
	
	if(!is.null(region)) region[F==0]<-0

	plot.new()
	plot.window(xlim=c(min(x),max(x)),ylim=c(min(y),max(y)))
	title(xlab=bquote(T[.(subscripts[1])]), ylab=bquote(T[.(subscripts[2])]),...)
		
	abline(v=x-0.5,lwd=c(rep(1,length(x)-1),lwdborder))
	abline(h=y-0.5,lwd=c(rep(1,length(y)-1),lwdborder))

	rownames(M)[rownames(M)=="Sum"]<-""
	colnames(M)[colnames(M)=="Sum"]<-""

	axis(1,at=x,labels=rownames(M),tcl=0,lwd=0,cex.axis=gr.ax)
	axis(2,at=y,labels=colnames(M),tcl=0,lwd=0,las=2,cex.axis=gr.ax)
	
	for(i in 1:length(x)) {
		for(j in 1:length(y)) {
			if(!is.null(region) & i!=length(x) & j!=length(y)) text.farbe<-color[region[i,j]+1] else text.farbe<-farbe[1]
			if(i==length(x) | j==length(y)) text.farbe<-farbe[2] #margin Farbe
			if(M[i,j]!=0) text(x[i],y[j],round(M[i,j]*100,r),cex=gr,col=text.farbe,font=font.text)
		}
	}

	if(!is.null(region) & print.level==TRUE) {
		level<-sum(F[region>0])
		mtext(side=1,text=paste("P(R) =",round(level*100,3),"%,","|R| =",sum(region>0)),adj=0,line=label.line,cex=gr.label,col=farbe[3],font=font.label)
	}
		
	
}

#Non-central hypergeometric distribution
dhyper.nc<-function(n1.,n.1,n..,OR=1,dhyp=TRUE) {
	n2.<-n..-n1.
	n.2<-n..-n.1
	p.fn<-function(x) choose(n.1,x)*choose(n.2,n1.-x)*OR^x
	start<-max(0,n.1-n2.)
	ende<-min(n1.,n.1)
	if(OR==1 & dhyp==TRUE) {
		prob<-dhyper(x=start:ende,m=n1.,n=n..-n1.,k=n.1) 
	} else {
		s<-sapply(start:ende,p.fn)
		S<-sum(s)
		prob=s/S
	}
	data.frame(t=start:ende,prob=prob,F=cumsum(prob),F.rev=rev(cumsum(rev(prob))))
}

#This function finds Bonferroni adjusted critical boundaries for one-sided Fisher's exact test using a greedy algorithm. 
#The critical boundaries are such that T>=c means rejection
#In the output distribution tables, alpha=P_H0(T=t), P=P_H0(T>=t), Q=P_HA(T>=t)

marg.fisher.greedy.fn<-function(m.list,n.list,OR.0.vek=NULL,OR.1.vek=NULL,alpha=0.025) {
	#m.list ... list of row margins of the k 2x2 tables, the first entry is the number of successes. Large values are in contradiction to H0.
	#n.list ... list of column margins, i.e. the sample sizes in the two groups.
	#OR.0.vek ... a vector of the odds ratios lambda_i to specify H_i: OR <= lambda_i.
	#OR.1.vek ... a vector of the odds ratios lambda'_i under the alternative. Used to calculate the local marginal power.
	#alpha ... The nominal familywise significance level
	k<-length(m.list)	
	
	if(is.null(OR.0.vek)) OR.0.vek<-rep(1,k)
	if(is.null(OR.1.vek)) OR.1.vek<-rep(1,k)

	prob<-vector(length=k,mode="list")
	names(prob)<-paste("Test",1:k,sep=".")
	#d<-d.total<-rep(NA,k)
	d<-rep(NA,k)
	#d.total is the number of values the test stat can take, while d is the number of values that are actually considered after pre-processing
	#prepare information for one Fisher test for a 2x2 table:

	for(i in 1:k) {
		m<-m.list[[i]]
		n<-n.list[[i]]
		N<-sum(n)
		if(N!=sum(m)) stop("Row and colum margins do not have the same sum.")
		prob.0<-dhyper.nc(n1. = m[1],n.1 = n[1],n.. = N,OR=OR.0.vek[i])
		prob.1<-dhyper.nc(n1. = m[1],n.1 = n[1],n.. = N,OR=OR.1.vek[i])

		#prepare the distribution tables
		prob.i<-data.frame(t=prob.0$t,alpha=prob.0$prob,P=prob.0$F.rev,Q=prob.1$F.rev,EP=i) #cum prob under H0: P(T>=t), under H1: Q(T>=t)
		prob.i<-rbind(prob.i,c(Inf,0,0,0,i))
		prob[[i]]<-prob.i
		#number of points to consider for each test stat:
		d[i]<-dim(prob.i)[1]
	}

	pr<-rep(1,k)
	ind.c<-d #index of critical boundaries c, c is initiated at Inf
	loc.level<-rep(0,k)
	stop<-FALSE
	while(!stop) {
		for(i in 1:k) pr[i]<-prob[[i]]$alpha[ind.c[i]-1]
		j<-which(pr==min(pr))[1] #selected test
		ind.c[j]<-ind.c[j]-1
		for(i in 1:k) loc.level[i]<-prob[[i]]$P[ind.c[i]]

		if(sum(loc.level)>alpha) {
			ind.c[j]<-ind.c[j]+1 #reverse the last step
			stop<-TRUE
		}
	}
		
	crit.b<-rep(Inf,k)
	#marginal alpha and power
	alpha.i<-power.i<-rep(0,k)
	names(crit.b)<-names(alpha.i)<-names(power.i)<-names(prob)

	for(i in 1:k) {
		crit.b[i]<-prob[[i]]$t[ind.c[i]]
		alpha.i[i]<-prob[[i]]$P[ind.c[i]]
		power.i[i]<-prob[[i]]$Q[ind.c[i]]
		prob[[i]]$R<-as.numeric(prob[[i]]$t>=crit.b[i])
	}

	list(distributions=prob,crit.boundaries=crit.b,
		alpha.local=alpha.i,alpha.sum=sum(alpha.i),cond.power.local=power.i)
}



==> anc/Supplement_4_Exemplary_analysis_commands.R <==
#Supplement 4: Exemplary analysis commands in R
#The functions used here are found in the file "Supplement_3_Selected_R_functions.R"

tab1<-matrix(c(0,13,1,80,2,12,10,57),ncol=2) #Example ductus arteriosa
rownames(tab1)<-c("no succ.","succ. urine only","succ. duct. only","succ. both") #This is the default order assumed on the subsequently applied functions.
colnames(tab1)<-c("trt","ctrl")

P<-data.frame(p1=c(0.01,0.09,0.09,0.81),p2=c(0.0625,0.1875,0.1875,0.5625))

rownames(P)<-rownames(tab1)

alpha<-0.025

#Optimal test using the joint distribution

#Find permutation distribution
A<-mult.fisher.2J.fn(tab1,p1=P$p1,p2=P$p2,margin.prob=TRUE,calc.marg.p=TRUE)

#Pre-processing
pp<-preprocess.2J.fn(A$vek.out,d=A$d)

#Add solution points found in pre-processing
pp$V$solution[pp$V$E==2]<-1

#Make lookup matrix
D.mat<-D.fn(ko=pp$V2[,1:2])

#Find optimal solution with respect to power
OPT<-bb.fn(alpha.contributions=pp$V2$alpha,obj=pp$V2$power,D=D.mat,alpha=pp$alpha.frei) 
#(alternatively use obj=pp$V2$alpha or obj=pp$V2$E to maximize alpha exhaustion or number of elements)

#Add solution to the solution vector in V
pp$V$solution[pp$V2$index[OPT$solution==1]]<-1

#make array
R<-vek2array.fn(pp$V$solution,d=A$d)

#plot
subscr<-c("urine","duct.")
plot.muf.fn(F=A$F,region=R,subscripts=subscr,main="Example under H0, optimal power")
plot.muf.fn(F=A$WS,region=R,subscripts=subscr,main="Example under HA, optimal power")

#Bonferroni test optimized by greedy algorithm

#marginal tables
M<-t(namen.fn(2))
urine<-rbind(A$M%*%tab1,(1-A$M)%*%tab1)[c(1,3),]
duct<-rbind(A$M%*%tab1,(1-A$M)%*%tab1)[c(2,4),]
rownames(urine)<-rownames(duct)<-c("succ.","no succ.") 
#Note: The number of successes are assumed to be in the first row for the greedy optimization function Bonf.greedy,
#in contrast to the input for the joint optimization function mult.fisher.2J.fn.

Bonf.greedy<-marg.fisher.greedy.fn(m.list=list(rowSums(urine),rowSums(duct)),
	n.list=list(colSums(urine),colSums(duct)),
	OR.0.vek=NULL,OR.1.vek=c(3,3),alpha=0.025) 

Bonf.greedy
